Many-box locality

There is an ongoing search for a physical or operational definition for quantum mechanics. Several informational principles have been proposed which are satisfied by a theory less restrictive than quantum mechanics. Here, we introduce the principle of "many-box locality", which is a refined version of the previously proposed "macroscopic locality". These principles are based on coarse-graining the statistics of several copies of a given box. The set of behaviors satisfying many-box locality for $N$ boxes is denoted $MBL_N$. We study these sets in the bipartite scenario with two binary measurements, in relation with the sets $\mathcal{Q}$ and $\mathcal{Q}_{1+AB}$ of quantum and "almost quantum" correlations. We find that the $MBL_N$ sets are in general not convex. For unbiased marginals, by working in the Fourier space we can prove analytically that $MBL_{N}\subsetneq\mathcal{Q}$ for any finite $N$, while $MBL_{\infty}=\mathcal{Q}$. Then, with suitably developed numerical tools, we find an example of a point that belongs to $MBL_{16}$ but not to $\mathcal{Q}_{1+AB}$. Among the problems that remain open, is whether $\mathcal{Q}\subset MBL_{\infty}$.

==> anc/checkDecomposition.m <==
% This file is supporting material for the article "Many-box locality" by Y. Zhou et al.
% It requires the high precision GEM library, available online at
% https://www.github.com/jdbancal/gem/releases

% This file shows that a point outside the local level 1 of the NPA 
% hierarchy admits a local description in the many-box framework.


%% First we check that the GEM library is present
if (exist(['gem_mex.', mexext], 'file') ~= 3)
    error('The GEM library was not found. Make sure it is in matlab''s path. The library can be downloaded from https://www.github.com/jdbancal/gem/releases .');
end


%% Behavior definition

% The number of boxes
n = 16;

% The number of outcomes
dim = n+1;

% Let's work with 50 digits of precision
gemWorkingPrecision(50);

% The coordinates of the point we consider
xtest = gem('0.287569286421973');
ytest = gem('0.505748781260095');

% These are coordinates for our point in the plane defined by the following points
Mix = 1./gem([1 2 2 2 4 4 2 4 4])';
LD = ones(9,1);
PR1 = 1./gem([1 2*ones(1,7) Inf])';

pLD = @(x,y)(x*(LD-Mix)+y*(PR1-Mix)+Mix);

% Here is our point in the 2io space
box1 = pLD(xtest,ytest);


%% Let us load the local decomposition

% Load data from file
load explicitDecomposition;
% The local weight is given bz variable lambda
% The local decomposition is in x
% The statistics when n copies of the box are taken together is given in variable boxn
% The extremal points are described in variable V

% A point strictly inside the local polytope
center = reshape(1./gem([1 dim*ones(1,2*(dim-1)); dim*ones(2*(dim-1),1) dim^2*ones(2*(dim-1),2*(dim-1))]), 1, (1+2*(dim-1))^2);


%% Now we check that the decomposition is valid

% All weights should be positive
disp(' ');
disp(['The smallest weight is min_i x_i = ', toStrings(min(x)), ' >= 0.']);
disp(' ');

% The sum of all weights should be one
disp(['Normalization : sum_i x_i - 1 = ', toStrings(sum(x)-1)]);
disp(' ');

% Let's print the decomposition's visibility (should be larger than 1)
disp(['The visibility of the local decomposition is ', toStrings(lambda), ' > 1']);
disp(' ');


%% We reconstruct the point from the local strategies and compare it to the starting point
reconstructed = 1/lambda*x'*V + (lambda-1)/lambda*center;

disp('Here are the original and reconstructed points compared :');
[boxn; reconstructed]

disp('The difference between them is bounded by:');
disp(['  max(abs(boxn - reconstructed)) = ', toStrings(max(abs(boxn - reconstructed)))]);
disp(' ');

